Benchmark of many-body approaches for magnetic dipole transition strength

The low-energy enhancement observed recently in the deexcitation gamma-ray strength functions, suggested to arise due to the magnetic dipole radiation, motivates theoretical efforts to improve the description of M1 strength in available nuclear structure models. Reliable theoretical predictions of nuclear dipole excitations are of interest for different nuclear applications and in particular for nuclear astrophysics, where the calculations of radiative capture cross sections often resort to theoretical strength functions. We aim to benchmark many-body methods in their description of the M1 strength functions, with a special emphasis on the low-energy effects observed in the deexcitation strength. We investigate the zero-temperature and finite-temperature magnetic dipole strength functions computed within the quasiparticle random-phase approximation and compare them to those from exact diagonalizations of the same Hamiltonian in restricted orbital spaces. The study is carried out for a sample of 25 spherical and deformed nuclei which can be described by diagonalization of the respective effective Hamiltonian in three different valence spaces. A reasonable agreement is found for the total photoabsorption strengths while the QRPA distributions are shown to be systematically shifted down in energy with respect to exact results. Photoemission strengths obtained within the FT-QRPA appear insufficient to explain the low-energy enhancement of the M1 strength functions. The problems encountered in QRPA calculations are ascribed to the lack of correlations in the nuclear ground state and to the truncation of the many-body space. In particular, the latter prevents obtaining the sufficiently high level density to produce the low-energy enhancement of the strength function, making the (FT-)QRPA approach unsuitable for predictions of such effects across the nuclear chart.

==> build.sh <==
set -v
pdflatex M1.tex > paper.build.log
pdflatex M1.tex > paper.build.log
bibtex M1.aux > bib.build.log
pdflatex M1.tex > paper.build.log


